CGAL Made More Accessible

We introduce bindings that enable the convenient, efficient, and reliable use of software modules of CGAL (Computational Geometry Algorithm Library), which are written in C++, from within code written in Python. There are different tools that facilitate the creation of such bindings. We present a short study that compares three main tools, which leads to the tool of choice. The implementation of algorithms and data structures in computational geometry presents tremendous difficulties, such as obtaining robust software despite the use of (inexact) floating point arithmetic, found in standard hardware, and meticulous handling of all degenerate cases, which typically are in abundance. The code of CGAL extensively uses function and class templates in order to handle these difficulties, which implies that the programmer has to make many choices that are resolved during compile time (of the C++ modules). While bindings take effect at run time (of the Python code), the type of the C++ objects that are bound must be known when the bindings are generated, that is, when they are compiled. The types of the bound objects are instances (instantiated types) of C++ function and class templates. The number of object types that can potentially be bound, in implementation of generic computational-geometry algorithms, is enormous; thus, the generation of the bindings for all these types in advance is practically impossible. Often there are several choices to make, resulting in a prohibitively large number of combinations. We present a system that rapidly generates bindings for desired object types according to user prescriptions, which enables the convenient use of any subset of bound object types concurrently. The introduction of the bindings made them easily accessible to newcomers and practitioners in non-computing fields, as we report in the paper.

==> src/python_scripts/cgalpy_examples/Boolean_set_operations_2/circle_segment.py <==
#!/usr/bin/python3
# export PYTHONPATH=...

import os
import sys
import importlib

if len(sys.argv) < 2:
  sys.path.append(os.path.abspath('../precompiled'))
  lib = 'CGALPY'
else:
  lib = sys.argv[1]

CGALPY = importlib.import_module(lib)
Ker = CGALPY.Ker
Aos2 = CGALPY.Aos2
Bso2 = CGALPY.Bso2
General_polygon_set = Bso2.General_polygon_set_2
Traits = General_polygon_set.Traits_2
Polygon = General_polygon_set.Polygon_2
X_monotone_curve = Traits.X_monotone_curve_2
curve = Traits.Curve_2
Point = Ker.Point_2
Circle = Ker.Circle_2

def ctr_circle_polygon(circle):
  # Subdivide the circle into two x-monotone arcs.
  cv = curve(circle)	# circle orientation is counterclockwise
  traits = Traits()
  make_x_monotone = traits.make_x_monotone_2_object()
  objects = make_x_monotone(cv);
  assert(len(objects) == 2)
  return Polygon([objects[0], objects[1]])

def ctr_quad_polygon(p1, p2, p3, p4):
  c1 = X_monotone_curve(p1, p2);
  c2 = X_monotone_curve(p2, p3)
  c3 = X_monotone_curve(p3, p4)
  c4 = X_monotone_curve(p4, p1)
  return Polygon([c1, c2, c3, c4])

S = General_polygon_set()
S.insert(ctr_circle_polygon(Circle(Point(1, 1), 1)));
S.insert(ctr_circle_polygon(Circle(Point(5, 1), 1)));
S.insert(ctr_circle_polygon(Circle(Point(5, 5), 1)));
S.insert(ctr_circle_polygon(Circle(Point(1, 5), 1)));

S.join(ctr_quad_polygon(Point(1, 0), Point(5, 0), Point(5, 2), Point(1, 2)))
S.join(ctr_quad_polygon(Point(1, 4), Point(5, 4), Point(5, 6), Point(1, 6)));
S.join(ctr_quad_polygon(Point(0, 1), Point(2, 1), Point(2, 5), Point(0, 5)));
S.join(ctr_quad_polygon(Point(4, 1), Point(6, 1), Point(6, 5), Point(4, 5)));

assert(S.number_of_polygons_with_holes() == 1)
pwhs = S.polygons_with_holes()
print(pwhs)
arr = S.arrangement()
print("# Cells: ", arr.number_of_vertices(), arr.number_of_edges(),
      arr.number_of_faces())


==> src/python_scripts/cgalpy_examples/aos2_fex.py <==
#!/usr/bin/python3
# export PYTHONPATH=...
import os
import sys
import importlib

if len(sys.argv) < 2:
  sys.path.append(os.path.abspath('../precompiled'))
  lib = 'CGALPY'
else:
  lib = sys.argv[1]

CGALPY = importlib.import_module(lib)
Aos2 = CGALPY.Aos2
Arrangement_2 = Aos2.Arrangement_2
Point_2 = Arrangement_2.Geometry_traits_2.Point_2
Curve_2 = Arrangement_2.Geometry_traits_2.Curve_2
arr = Arrangement_2()
c1 = Curve_2(Point_2(0, 0), Point_2(1, 0))
c2 = Curve_2(Point_2(1, 0), Point_2(0, 1))
c3 = Curve_2(Point_2(0, 1), Point_2(0, 0))

# Insert the curves into the arrangement
Aos2.insert(arr, [c1, c2, c3])
print("Number of vertices in the arrangement:", arr.number_of_vertices())
print("Number of halfedges in the arrangement:", arr.number_of_halfedges())
print("Number of faces in the arrangement:", arr.number_of_faces())

unb_face = arr.unbounded_face()
unb_face.set_data(0)
next(next(unb_face.inner_ccbs())).twin().face().set_data(1)
for f in arr.faces(): print(f.is_unbounded(), f.data())


==> src/python_scripts/cgalpy_examples/approx_inset.py <==
#!/usr/bin/python3
# export PYTHONPATH=...
import os
import sys
import importlib
import time

if len(sys.argv) < 2:
  sys.path.append(os.path.abspath('../precompiled'))
  lib = 'CGALPY'
else:
  lib = sys.argv[1]

CGALPY = importlib.import_module(lib)
Ker = CGALPY.Ker
Point = Ker.Point_2
Pol2 = CGALPY.Pol2
Polygon = Pol2.Polygon_2
Polygon_with_holes = Pol2.Polygon_with_holes_2
Ms2 = CGALPY.Ms2

def read_polygon(inp):
  pgn = Polygon()
  n = int(inp.readline())
  for i in range(n):
    line = inp.readline()
    lst = line.split()
    x = Ker.FT(float(lst[0]))
    y = Ker.FT(float(lst[1]))
    p = Point(x, y)
    pgn.push_back(p)
  return pgn

# Open the input file and read a polygon.
filename = sys.argv[2] if len(sys.argv) > 2 else "tight.dat"
with open(filename, 'r') as inp:
  P = read_polygon(inp)

  # Approximate the offset polygon.
  tic = time.perf_counter()
  radius = Ker.FT(1)
  inset_polygons = Ms2.approximated_inset_2(P, radius, 0.00001)
  toc = time.perf_counter()

  print("The inset comprises", len(inset_polygons), " polygon(s).")
  for pgn in inset_polygons: print(pgn)
  print(f"Inset computation took {toc - tic:0.4f} seconds")


==> src/python_scripts/cgalpy_examples/as3_del_compact_epic.py <==
#!/usr/bin/python3
# export PYTHONPATH=...

import os
import sys
import importlib

if len(sys.argv) < 2:
  sys.path.append(os.path.abspath('../precompiled'))
  lib = 'CGALPY_kerEpic_as3Plain_pol2_tri3DelAsAsComSeq'
else:
  lib = sys.argv[1]

CGALPY = importlib.import_module(lib)
Ker = CGALPY.Ker
As3 = CGALPY.As3
Point_3 = Ker.Point_3
Alpha_shape_3 = As3.Alpha_shape_3
Mode = As3.Mode
p1 = Point_3(492, 291, 677)
p2 = Point_3(493, 314, 533)
p3 = Point_3(494, 326, 462)
p4 = Point_3(493, 303, 605)
alphaShape = Alpha_shape_3([p1, p2, p3, p4])
print("Alpha shape computed in REGULARIZED mode by default")
alphaSolid = alphaShape.find_alpha_solid()   # Find alpha solid
print("Smallest alpha value to get a solid through data points is ", alphaSolid)
optHandle = alphaShape.find_optimal_alpha(1) # find optimal alpha value
optAlpha = next(optHandle)
print("Optimal alpha value to get one connected component is ", optAlpha)
alphaShape.set_alpha(optAlpha)
num = alphaShape.number_of_solid_components()
print("# solid components: ", num)


==> src/python_scripts/cgalpy_examples/kd_tree.py <==
#!/usr/bin/python3
# export PYTHONPATH=...

import os
import sys
import importlib
import timeit

if len(sys.argv) < 2:
  print('Library name missing, assuming CGALPY')
  sys.path.append(os.path.abspath('../precompiled'))
  lib = 'CGALPY'
else:
  lib = sys.argv[1]
CGALPY = importlib.import_module(lib)

Kerd = CGALPY.Kerd
Ss = CGALPY.Ss

if hasattr(Kerd, 'FT'): FT = Kerd.FT
else: FT = float
Point_d = Ss.Point_d

# Verify that the bindings are generated with the CMake flag
# CGALPY_SPATIAL_SEARCHING_DIMENSION set to 2
assert(Ss.get_spatial_searching_dimension() == 2)

k = 3  				# for k nearest neighbors
points = [Point_d(2, [FT(n) for n in [4, 0]]),
          Point_d(2, [FT(n) for n in [-4, 0]]),
          Point_d(2, [FT(n) for n in [40, 0]]),
          Point_d(2, [FT(n) for n in [-40, 0]]),
          Point_d(2, [FT(n) for n in [1, 0]])]
tree = Ss.Kd_tree(points)	# Insert the points into a k-d tree
all_points = tree.points()
for x in all_points: print(x)
query = Point_d(2, [FT(n) for n in [0, 0]])
eps = FT(0.0)           # 0.0 for exact NN, otherwise approximate NN
search_nearest = True  	# set to False to search farthest
sort_neighbors = False  # set to True to obtain the neighbors sorted by distance
distance = Ss.Euclidean_distance()	# The distance metric to use

starttime = timeit.default_timer()
# Populate <lst> with the k nearest neighbors to <query> based on the distance metric
search = Ss.K_neighbor_search(tree, query, k, eps, search_nearest,
                              distance, sort_neighbors)
lst = search.k_neighbors()
print("Neighbors search took ", timeit.default_timer() - starttime)

print("Found", len(lst), "neighbors")
for pair in lst:
  print("Neighboring point is: ", pair[0])
  print("Squared distance from query is: ", pair[1])

# Search for points inside a sphere
s = Ss.Fuzzy_sphere(Point_d(2, [FT(0), FT(0)]), FT(5), FT(0))
res = tree.search(s)
print("Points within distance 5 from (0,0):")
for p in res: print(p)

# Search for points inside a box
s = Ss.Fuzzy_iso_box(Point_d(2, [FT(-1), FT(-1)]), Point_d(2, [FT(1), FT(1)]), FT(0))
res = tree.search(s)
print("Points with no coordinate exceeding absolute value of 1:")
for p in res: print(p)

# CGALPY specific:
# In order to use a custom distance metric, define the following:
# # The following function returns the transformed distance between two points
# # (for Euclidean distance the transformed distance is the squared distance)
# def transformed_distance(p1, p2):
#     return FT(1)  # replace this with your implementation
#
#
# # The following function returns the transformed distance between the query
# # point q and the point on the boundary of the rectangle r closest to q.
# def min_distance_to_rectangle(q, r):
#     return FT(1)  # replace this with your implementation
#
#
# # The following function returns the transformed distance between the query
# # point q and the point on the boundary of the rectangle r furthest to q.
# def max_distance_to_rectangle(q, r):
#     return FT(1)  # replace this with your implementation
#
#
# # The following function returns the transformed distance for a value d
# # For example, if d is a value computed using the Euclidean distance, the transformed distance should be d*d
# def transformed_distance_for_value(d):
#     return FT(1)  # replace this with your implementation
#
#
# # The following function returns the inverse of the transformed distance for a value d
# # For example, if d is a squared distance value then its inverse should be sqrt(d)
# def inverse_of_transformed_distance_for_value(d):
#     return FT(1)  # replace this with your implementation
#
#
# distance = Ss.Distance_python(transformed_distance, min_distance_to_rectangle, \
#                            max_distance_to_rectangle, transformed_distance_for_value, \
#                            inverse_of_transformed_distance_for_value)
# K_neighbor_search_python(tree, query, k, eps, search_nearest, \
#                                    distance, sort_neighbors)


==> src/python_scripts/cgalpy_examples/ker_intersection.py <==
#!/usr/bin/python3
# export PYTHONPATH=...

import os
import sys
import importlib

if len(sys.argv) < 2:
    sys.path.append(os.path.abspath('../precompiled'))
    lib = 'CGALPY'
else:
    lib = sys.argv[1]
CGALPY = importlib.import_module(lib)

Ker = CGALPY.Ker
Point_2 = Ker.Point_2
Segment_2 = Ker.Segment_2
s1 = Segment_2(Point_2(0, 1), Point_2(1, 0))
s2 = Segment_2(Point_2(0, 0), Point_2(1, 1))
b = Ker.do_intersect(s1, s2)
print(b)
p = Ker.intersection(s1, s2)
print(p)


==> src/python_scripts/cgalpy_examples/kerd_do_intersect.py <==
#!/usr/bin/python3
# export PYTHONPATH=...

import os
import sys
import importlib

if len(sys.argv) < 2:
  sys.path.append(os.path.abspath('../precompiled'))
  lib = 'CGALPY'
else:
  lib = sys.argv[1]
CGALPY = importlib.import_module(lib)

Kerd = CGALPY.Kerd
if hasattr(Kerd, 'FT'): FT = Kerd.FT
else: FT = float
Point_d = Kerd.Point_d
Segment_d = Kerd.Segment_d
p11 = Point_d(4, [FT(n) for n in [0, 0, 0, 0]])
p12 = Point_d(4, [FT(n) for n in [1, 1, 1, 1]])
s1 = Segment_d(p11, p12)
p21 = Point_d(4, [FT(n) for n in [1, 0, 1, 0]])
p22 = Point_d(4, [FT(n) for n in [0, 1, 0, 1]])
s2 = Segment_d(p21, p22)
print(Kerd.do_intersect(s1, s2))


==> src/python_scripts/cgalpy_examples/overlay.py <==
#!/usr/bin/python3
# export PYTHONPATH=...
import os
import sys
import importlib

if len(sys.argv) < 2:
  sys.path.append(os.path.abspath('../precompiled'))
  lib = 'CGALPY'
else:
  lib = sys.argv[1]

CGALPY = importlib.import_module(lib)
Aos2 = CGALPY.Aos2

Arrangement_2 = Aos2.Arrangement_2
Point_2 = Arrangement_2.Geometry_traits_2.Point_2
Curve_2 = Arrangement_2.Geometry_traits_2.Curve_2

arr1 = Arrangement_2()
c1 = Curve_2(Point_2(0, 0), Point_2(2, 0))
c2 = Curve_2(Point_2(2, 0), Point_2(2, 2))
c3 = Curve_2(Point_2(2, 2), Point_2(0, 2))
c4 = Curve_2(Point_2(0, 2), Point_2(0, 0))
Aos2.insert(arr1, [c1, c2, c3, c4])

arr2 = Arrangement_2()
c1 = Curve_2(Point_2(1, 1), Point_2(3, 1))
c2 = Curve_2(Point_2(3, 1), Point_2(3, 3))
c3 = Curve_2(Point_2(3, 3), Point_2(1, 3))
c4 = Curve_2(Point_2(1, 3), Point_2(1, 1))
Aos2.insert(arr2, [c1, c2, c3, c4])

# Set the data for the faces. The data can be any python object
for arr in [arr1, arr2]:
  for f in arr.faces():
    f.set_data(0) if f.is_unbounded() else f.set_data(1)

  # Alternative
  # ubf: Face = arr.unbounded_face()
  # ubf.set_data(0)
  # f: Face
  # for ccb in ubf.inner_ccbs():
  #     next(next(ubf.inner_ccbs())).twin().face().set_data(1)

result = Arrangement_2()

# Set the data of a face that is the intersection of two faces
# from the original arrangements to be the sum of their data

# CGALPY specific:
# The Arr_face_overlay_traits object behaves much like the one in CGAL
# https://doc.cgal.org/latest/Arrangement_on_surface_2/classCGAL_1_1Arr__face__overlay__traits.html
# Instead of being templated with a functor, the functor is passed as a
# parameter to the constructor. Similarly the Arr_overlay_function traits
# object accepts the 10 functions to be implemented as described here:
# https://doc.cgal.org/latest/Arrangement_on_surface_2/classOverlayTraits.html
# As arguments to its constructor (in the same order as they are listed in the
# documentation). If you pass just one function, by default, it is the function
# that accepts the data items of two faces and computes the data item of the
# overlaid face.

# traits = Aos2.Arr_overlay_function_traits(lambda x, y: x+y)
# Aos2.overlay(arr1, arr2, result, traits)

# The Arr_overlay_traits is more generic. Here, you pass functions
# that accepts three cells. As in the case above, if you pass just one
# function, by default, it is the function that accepts the data items
# of two faces and computes the data item of the overlaid face.
traits = Aos2.Arr_overlay_traits(lambda f1, f2, f: f.set_data(f1.data()+f2.data()))
Aos2.overlay(arr1, arr2, result, traits)

for f in result.faces():
  print(f.data())

del traits
#  0  |----------|
#     |   1      |
# |----------|   |
# |   |  2   |   |
# |   |------|---|
# |  1       |
# |----------|


==> src/python_scripts/cgalpy_examples/tri3_del.py <==
#!/usr/bin/python3
# export PYTHONPATH=...

import os
import sys
import importlib

if len(sys.argv) < 2:
  sys.path.append(os.path.abspath('../precompiled'))
  lib = 'CGALPY_kerEpic_pol2_tri3DelAsAsComSeq'
else:
  lib = sys.argv[1]

CGALPY = importlib.import_module(lib)
Ker = CGALPY.Ker
Tri3 = CGALPY.Tri3
Point_3 = Ker.Point_3
p1 = Point_3(0, 0, 0)
p2 = Point_3(1, 0, 0)
p3 = Point_3(0, 1, 0)
p4 = Point_3(0, 0, 1)
p5 = Point_3(2, 2, 2)
p6 = Point_3(-1, 0, 1)
dt = Tri3.Triangulation_3([p1, p2, p3, p4, p5, p6])
print(dt.is_valid(False, 0))


==> src/python_scripts/cgalpy_examples/vertical_decomposition.py <==
#!/usr/bin/python3
# export PYTHONPATH=...

import os
import sys
import importlib

if len(sys.argv) < 2:
  sys.path.append(os.path.abspath('../precompiled'))
  lib = 'CGALPY'
else:
  lib = sys.argv[1]

CGALPY = importlib.import_module(lib)
Aos2 = CGALPY.Aos2
Arrangement_2 = Aos2.Arrangement_2
Point_2 = Arrangement_2.Geometry_traits_2.Point_2
Curve_2 = Arrangement_2.Geometry_traits_2.Curve_2

arr = Arrangement_2()
c1 = Curve_2(Point_2(0, 0), Point_2(3, 3))
c2 = Curve_2(Point_2(3, 3), Point_2(6, 0))
c3 = Curve_2(Point_2(2, 0), Point_2(5, 3))
c4 = Curve_2(Point_2(5, 3), Point_2(8, 0))
Aos2.insert(arr, [c1, c2, c3, c4])
d = Aos2.decompose(arr)
for pair in d:
  v0 = pair[0]
  print(v0.point())
  for obj in pair[1]:
    if type(obj) is Arrangement_2.Vertex: print("  ", obj.point())
    elif type(obj) is Arrangement_2.Halfedge: print("  ", obj.curve())
    elif type(obj) is Arrangement_2.Face: print("  unbounded face")
    else: print("  none")

